PERLE: Powerful Energy Recovery Linac for Experiments - Conceptual Design Report

A conceptual design is presented of a novel ERL facility for the development and application of the energy recovery technique to linear electron accelerators in the multi-turn, large current and large energy regime. The main characteristics of the powerful energy recovery linac experiment facility (PERLE) are derived from the design of the Large Hadron electron Collider, an electron beam upgrade under study for the LHC, for which it would be the key demonstrator. PERLE is thus projected as a facility to investigate efficient, high current (> 10 mA) ERL operation with three re-circulation passages through newly designed SCRF cavities, at 801.58 MHz frequency, and following deceleration over another three re-circulations. In its fully equipped configuration, PERLE provides an electron beam of approximately 1 GeV energy. A physics programme possibly associated with PERLE is sketched, consisting of high precision elastic electron-proton scattering experiments, as well as photo-nuclear reactions of unprecedented intensities with up to 30 MeV photon beam energy as may be obtained using Fabry-Perot cavities. The facility has further applications as a general technology test bed that can investigate and validate novel superconducting magnets (beam induced quench tests) and superconducting RF structures (structure tests with high current beams, beam loading and transients). Besides a chapter on operation aspects, the report contains detailed considerations on the choices for the SCRF structure, optics and lattice design, solutions for arc magnets, source and injector and on further essential components. A suitable configuration derived from the here presented design concept may next be moved forward to a technical design and possibly be built by an international collaboration which is being established.

==> rename_fig.py <==
import os.path
lines = []
figs = []

i=1
with open('Figures/figure_list.txt') as f:
  for line in f:
    line = line.strip()
    lines.append(line)
    figs.append("fig"+str(i)+os.path.splitext(line)[1])
    i+=1

for old,new in zip(lines, figs):
  print "mv Figures/"+old+" Figures/"+new
  print "sed -i s/{"+old+"}/{"+new+"}/g *.tex"
  print "sed -i s/{"+os.path.splitext(old)[0]+"}/{"+new+"}/g *.tex"

